Computing Galois groups of Ehrhart polynomials in OSCAR

We report on an implementation of Galois groups in the new computer algebra system OSCAR. As an application we compute Galois groups of Ehrhart polynomials of lattice polytope

==> smooth-fano.jl <==
function orders(E)
    M = MSet(order(galois_group(e)[1]) for e = E)
    return sort(M.dict)
end

